Tensorial Constraints for Commuting Endomorphisms of the Generalized Tangent Bundle

In this paper we consider families of mutually commuting endomorphisms of the generalized tangent bundle. We identify natural tensorial constraints extending the notion of a generalized K\"ahler structure to endomorphisms that are not necessarily generalized almost complex structures. These tensors form ideals whose generators we explicitly construct and study using Gr\"obner basis techniques.

==> anc/M2Code_GeneratingSet.m2 <==
-- N will be a positive integer which denotes the max range of x_i,y_i,z_i. Initially set to N=6
N=6


-- A function to create all signatures (with +1/-1 in place of +/-) of length N. 

signature = N -> ( L:={};



    for i in subsets(N) do (

        s := toList (N:1);

        for j in i do (

            s=drop(s,{j,j});

            s=insert(j,-1,s);

            );

        L=append(L,s);

        );

    return L

    )



-- Creates a list of variables in the correct order used to define the lex monomial order.

G={};



for i from 0 to N-1 do (G=flatten append(G,{x_(N-i),y_(N-i),z_(N-i)}));



-- A function to verify that proposed generators in Lemma 25 actually generate the intersection of Ix, Iy and Iz for a given N.



for E in signature(N) do (

clearall;

R=QQ[G,MonomialOrder=>Lex];

Ix = {};

Iy = {};

Iz = {};



-- Defines Ix, Iy, and Iz for the given signature E.

for i from 1 to N do (

 Ix=append(Ix,y_i-E_(i-1)*z_i);

 Iy=append (Iy,z_i-E_(i-1)*x_i);

 Iz=append(Iz,x_i-E_(i-1)*y_i);

 );



L2={}; -- Defines the generators T^{ijk}

for i from 1 to N do (

    for j from 1 to N do (

        for k from 1 to N do (

            L2 = append(L2, (Ix#(i-1))*(Iy#(j-1))*(Iz#(k-1)));

            )

        )

 );



L3 = {}; -- Defines the generators P^{ij}

for i from 1 to N do (

    for j from i+1 to N do (

        if E_(i-1)==1 and E_(j-1)==1 then (

            L3=append(L3,(x_i-y_i)*(x_j-z_j)-(x_j-y_j)*(x_i-z_i));

            )

        )

 );

L=join(L2,L3);

print (ideal(L)==intersect(ideal(Ix),ideal(Iy),ideal(Iz)), "for signature", E); -- The verification of the generating set claim of Lemma 25

);





==> anc/M2Code_ThreeIndices.m2 <==
-- N will be a positive integer which denotes the max range of x_i,y_i,z_i. Initially set to N=6.
N=6


-- A function to create all signatures (with +1/-1 in place of +/-) of length N. 

signature = N -> ( L:={};



    for i in subsets(N) do (

        s := toList (N:1);

        for j in i do (

            s=drop(s,{j,j});

            s=insert(j,-1,s);

            );

        L=append(L,s);

        );

    return L

    )



-- Creates a list of variables in the correct order used to define the lex monomial order <_N.

G={t};



for i from 0 to N-1 do (G=flatten append(G,{x_(N-i),y_(N-i),z_(N-i)}));



GB ={};



-- A function to verify that all Groebner basis elements use at most 3 indices



for E in signature(N) do (

clearall;

R=QQ[G,MonomialOrder=>Lex];

Ix = {};

Iy = {};

Iz = {};



-- Defines Ix, Iy, and Iz for the given signature E.

for i from 1 to N do (

 Ix=append(Ix,y_i-E_(i-1)*z_i);

 Iy=append (Iy,z_i-E_(i-1)*x_i);

 Iz=append(Iz,x_i-E_(i-1)*y_i);

 );



L={};

for i from 1 to N do (

    for j from 1 to N do (

            L = append(L, (Iy#(i-1))*(Iz#(j-1)));

        )

 );



G2= join(t*Ix,(1-t)*L); -- Define the ideal J_{\epsilon}

G3 = first entries gens gb ideal(G2);

GB = append(GB,G3); -- A GB for the ideal J_{\epsilon}





-- This portion of code for checking if indices of lead term are the only ones appearing in the support of a Groebner basis element (that is, the last claim of Lemma 25). 

-- This also implies that every Groebner basis element uses at most 3 indices.

for H in GB do (

for g in H do (

clearall;

g = sub(g,R); -- To ensure that the element as viewed as an element of R since the M2 Groebner basis computation may take place in a different ring.

L={t};

for i from 1 to N do (

if isSubset(ideal(leadTerm(g)),ideal(x_(i),y_(i),z_(i)))==true then (L=append(L,{x_(i),y_(i),z_(i)})); -- Creates a list of variables with indices appearing in the lead term.

);

if isSubset(ideal(support(g)),ideal(flatten L))==false then print "False"; -- Checks that the support of each Groebner basis element involves only the indices of the lead term. Prints "False" if one element doesn't satisfy the property.

);

);

print ("Check complete for signature", E);

);


